{did2s}: Two-Stage Difference-in-Differences

Recent work has highlighted the difficulties of estimating difference-in-differences models when treatment timing occurs at different times for different units. This article introduces the R package did2s which implements the estimator introduced in Gardner (2021). The article provides an approachable review of the underlying econometric theory and introduces the syntax for the function did2s. Further, the package introduces a function, event_study, that provides a common syntax for all the modern event-study estimators and plot_event_study to plot the results of each estimator.

==> did2s.R <==
# Generated by `rjournal_article()` using `knitr::purl()`: do not edit by hand
# Please edit did2s.Rmd to modify this file

## ----setup, include = F-------------------------------------------------------
library(did2s)
library(ggplot2)
par(family = "HersheySans") # Nicer fonts for base R plots


## ---- echo = T, eval = F------------------------------------------------------
#> did2s(data, yname, first_stage, second_stage,
#>       treatment, cluster_var, weights = NULL,
#>       bootstrap = FALSE, n_bootstraps = 250,
#>       verbose = TRUE)


## ---- results = 'hide'--------------------------------------------------------
data(df_het, package = "did2s")


## ----ex-data, echo = F, fig.width = 6, fig.height = 4, out.width="100%", fig.cap = "Example data with heterogeneous and dynamic treatment effects. Each line represents the average outcome in a given year for each group. In the absence of treatment, all three groups would exhibit parallel trends."----
# Mean for treatment group-year
agg <- aggregate(df_het$dep_var, by=list(g = df_het$g, year = df_het$year), FUN = mean)

agg$g <- as.character(agg$g)
agg$g <- ifelse(agg$g == "0", "Never Treated", agg$g)

never <- agg[agg$g == "Never Treated", ]
g1 <- agg[agg$g == "2000", ]
g2 <- agg[agg$g == "2010", ]


plot(0, 0, xlim = c(1990,2020), ylim = c(2, 8), type = "n",
     main = "Data-generating Process", ylab = "Outcome", xlab = "Year")
lines(never$year, never$x, col = "#8e549f", type = "b", pch = 15)
lines(g1$year, g1$x, col = "#497eb3", type = "b", pch = 17)
lines(g2$year, g2$x, col = "#d2382c", type = "b", pch = 16)
legend(x = 1990, y = 8, col = c("#8e549f", "#497eb3", "#d2382c"), 
       pch = c(15, 17, 16),
       legend = c("Not Treated", "2000", "2010"))




## ----static, cache = T--------------------------------------------------------
static = did2s(
	data = df_het, 
	yname = "dep_var", 
	treatment = "treat",
    first_stage = ~ 0 | unit + year, 
    second_stage = ~ i(treat, ref = FALSE),
    cluster_var = "unit", 
	verbose = FALSE
)

summary(static)


## ----static-output-html, include = knitr::is_html_output()--------------------
fixest::etable(static, fitstat = c("n"),
  title = "Estimate of Static TWFE Model", 
  notes = "Standard errors clustered at unit level.
Estimated using Two-Stage Difference-in-Differences.
proposed by Gardner (2021).")


## ----static-output-tex, include = knitr::is_latex_output(), results = "asis"----
fixest::etable(static, fitstat = c("n"), tex = TRUE,
               title = "Estimate of Static TWFE Model", 
               notes = "Standard errors clustered at unit level. 
Estimated using Two-Stage Difference-in-Differences.
proposed by Gardner (2021).")


## ----dynamic, cache = T, fig.width = 6, fig.height = 4, out.width = "100%", fig.cap = "Event-study Estimate of TWFE Model. Standard Errors clustered at unit level. Estimated using the Two-Stage Difference-in-Differences proposed by Gardner (2021)."----
es = did2s(
	data = df_het, 
	yname = "dep_var", 
	treatment = "treat",
	first_stage = ~ 0 | unit + year, 
    second_stage = ~ i(rel_year, ref = c(-1, Inf)),
    cluster_var = "unit", 
	verbose = FALSE
)

fixest::iplot(
	es, 
	main = "Event study: Staggered treatment", 
	xlab = "Relative time to treatment", 
	col = "steelblue", ref.line = -0.5
)

# Add the (mean) true effects
true_effects = tapply((df_het$te + df_het$te_dynamic), df_het$rel_year, mean)
true_effects = head(true_effects, -1)
points(-20:20, true_effects, pch = 20, col = "grey60")

# Legend
legend(x=-20, y=3, col = c("steelblue", "grey60"), 
       pch = c(20, 20), 
       legend = c("Two-stage estimate", "True effect"))


## ----dynamic-w-twfe, fig.width = 6, fig.height = 4, out.width = "100%", fig.cap = "Event-study Estimate of TWFE Model. Standard Errors clustered at unit level. Estimated using the Two-Stage Difference-in-Differences proposed by Gardner (2021) and a Traditional TWFE model."----

twfe = feols(dep_var ~ i(rel_year, ref=c(-1, Inf)) | unit + year, data = df_het) 

fixest::iplot(list(es, twfe), sep = 0.2, ref.line = -0.5,
      col = c("steelblue", "#82b446"), pt.pch = c(20, 18), 
      xlab = "Relative time to treatment", 
      main = "Event study: Staggered treatment (comparison)")

# True Effects
points(-20:20, true_effects, pch = 20, col = "grey60")

# Legend
legend(x=-20, y=3, col = c("steelblue", "#82b446", "grey60"), pch = c(20, 18, 20), 
       legend = c("Two-stage estimate", "TWFE", "True Effect"))


## ---- echo = T, eval = F------------------------------------------------------
#> event_study(
#> 	data, yname, idname, tname, gname,
#> 	estimator,
#> 	xformla = NULL, horizon = NULL, weights = NULL
#> )


## ----estimators-html, echo = F, layout="l-page", include = knitr::is_html_output()----
methods <- tibble::tribble(
  ~Estimator, ~`R package and Estimator Option`, ~Type, ~`Comparison group`, ~`Main Assumptions`, ~`Uniform inference of estimates`,
  "Gardner (2021)", "<code>{did2s}</code>", "Imputes \\(Y(0)\\)", "Not-yet- and/or Never-treated", "<ul><li>Parallel Trends for all units</li><li>Limited anticipation<sup>*</sup></li><li>Correct specification of \\(Y(0)\\)</li></ul>", "",
  "Borusyak, Jaravel, and Spiess (2021)", "<code>{didimputation}</code>", "Imputes \\(Y(0)\\)", "Not-yet- and/or Never-treated", "<ul><li>Parallel Trends for all units</li><li>Limited anticipation<sup>*</sup></li><li>Correct specification of \\(Y(0)\\)</li></ul>", "",
  "Callaway and Sant'Anna (2021)", "<code>{did}</code>", "2x2 Aggregation", "Either Not-yet- or Never-treated", "<ul><li>Parallel Trends for Not-yet-treated <i>or</i> Never-treated</li><li>Limited anticipation<sup>*</sup></li></ul>", "✔",
  "Sun and Abraham (2020)", "<code>{fixest/sunab}</code>", "2x2 Aggregation", "Not-yet- and/or Never-treated", "<ul><li>Parallel Trends for all units</li><li>Limited anticipation<sup>*</sup></li></ul>", "",
  "Roth and Sant'Anna (2021)", "<code>{staggered}</code>", "2x2 Aggregation", "Not-yet-treated", "<ul><li>Treatment timing is random</li><li>Limited anticipation<sup>*</sup></ul>", "",
) |> 
  dplyr::mutate(`Main Assumptions` = purrr::map(`Main Assumptions`, gt::html))

gt::gt(methods, caption="Event Study Estimators") |>
  gt::cols_align(
    align = "center",
    columns = c(`Uniform inference of estimates`)
  ) |> 
  gt::tab_options(
  	table.font.size = 16,
    data_row.padding = gt::px(10),
    table.width = gt::px(1000),
    source_notes.font.size = gt::px(14)
  ) |>
  gt::fmt_markdown(
  	columns = c(`Main Assumptions`, `R package and Estimator Option`, `Estimator`)
  ) |>
  gt::tab_source_note(
    source_note = gt::html("This table summarizes the differences between various proposed event-study estimators in the econometric literature.<br/><sup>*</sup> Anticipation can be accounted for by adjusting 'initial treatment day' back \\(x\\) periods, where \\(x\\) is the number of periods before treatment that anticipation can occur.")
  )


## ----estimators-latex, results = "asis", echo = F, layout="l-page", include = knitr::is_latex_output()----
cat(r"(
\begin{landscape}
\begin{table}
\caption{Event Study Estimators \label{tab:estimators-latex}}
\begin{threeparttable}

\begin{tabular}{p{0.2\textwidth}llp{0.2\textwidth}p{0.4\textwidth}c}
\toprule
\multicolumn{1}{l}{Estimator} & \multicolumn{1}{l}{R package /} & \multicolumn{1}{l}{Type} & \multicolumn{1}{l}{Comparison group} & \multicolumn{1}{l}{Main Assumptions} & \multicolumn{1}{l}{Uniform inference} \\
 & \multicolumn{1}{l}{\texttt{estimator} argument} & & & & \\

\midrule
Gardner (2021) 
& \texttt{did2s} 
& Imputes $Y(0)$ 
& Not-yet- and/or Never-treated 
& 
\vspace{-5mm}
\begin{itemize}[leftmargin=*]
  \item Parallel Trends for all units
  \item Limited anticipation${^*}$
  \item Correct specification of $Y(0)$
\end{itemize}
& \\

Borusyak, Jaravel, and Spiess (2021) 
& \texttt{didimputation} 
& Imputes $Y(0)$ 
& Not-yet- and/or Never-treated 
& 
\vspace{-5mm}
\begin{itemize}[leftmargin=*]
  \item Parallel Trends for all units
  \item Limited anticipation${^*}$
  \item Correct specification of $Y(0)$
\end{itemize}
& \\

Callaway and Sant'Anna (2021) 
& \texttt{did} 
& 2$\times$2 Aggregation 
& Either Not-yet- or Never-treated 
& 
\vspace{-5mm}
\begin{itemize}[leftmargin=*]
  \item Parallel Trends for Not-yet-treated {\it or} Never-treated
  \item Limited anticipation${^*}$
\end{itemize}
& Yes \\

Sun and Abraham (2020) 
& \texttt{fixest}/\texttt{sunab}
& 2$\times$2 Aggregation 
& Not-yet- and/or Never-treated 
& 
\vspace{-5mm}
\begin{itemize}[leftmargin=*]
  \item Parallel Trends for all units
  \item Limited anticipation${^*}$
\end{itemize}
& \\

Roth and Sant'Anna (2021) 
& \texttt{staggered} 
& 2$\times$2 Aggregation 
& Not-yet-treated 
& 
\vspace{-5mm}
\begin{itemize}[leftmargin=*]
  \item Treatment timing is random
  \item Limited anticipation${^*}$
\end{itemize}
& \\
\bottomrule
\end{tabular}

\begin{tablenotes}
\item This table summarizes the differences between various proposed event-study estimators in the econometric literature.
\item[$^{*}$]  Anticipation can be accounted for by adjusting 'initial treatment day' back $x$ periods, where $x$ is the number of periods before treatment that anticipation can occur.
\end{tablenotes}

\end{threeparttable}
\end{table}
\end{landscape}
)")


## ----es-estimate, cache=TRUE, collapse=TRUE-----------------------------------
data(df_het, package = "did2s")
out = event_study(
  data = df_het, yname = "dep_var", idname = "unit",
  tname = "year", gname = "g", estimator = "all"
)

head(out)


## ----es-alternatives, cache=TRUE, fig.width = 12, fig.height = 8, out.width = "100%", layout="l-page", fig.cap=ifelse(knitr::is_html_output(), "Event-study Estimators. This figure plots the results from the event_study command on example data.", "Event-study Estimators. This figure plots the results from the event\\_study command on example data.")----

plot_event_study(out, horizon = c(-5,10))



